Combining Belief Propagation and Successive Cancellation List Decoding of Polar Codes on a GPU Platform

The decoding performance of polar codes strongly depends on the decoding algorithm used, while also the decoder throughput and its latency mainly depend on the decoding algorithm. In this work, we implement the powerful successive cancellation list (SCL) decoder on a GPU and identify the bottlenecks of this algorithm with respect to parallel computing and its difficulties. The inherent serial decoding property of the SCL algorithm naturally limits the achievable speed-up gains on GPUs when compared to CPU implementations. In order to increase the decoding throughput, we use a hybrid decoding scheme based on the belief propagation (BP) decoder, which can be intra and inter-frame parallelized. The proposed scheme combines excellent decoding performance and high throughput within the signal-to-noise ratio (SNR) region of interest.

==> results/theoretic throughput/create_plot.m <==
%% create_all
%
% author: David Rörich, Michael Bernhard
%
% This function creates all matlab plots for the presentation and saves
% it in the eps and/or png format
% base_path wurde auf '.' gesetzt, d.h. das Skript muss in dem Verzeichnis
% ausgefuehrt werden, wo es sich befindet.
%
%Paramters: job -> job_id which should be plotted
%eb_no  0: plot in terms of Es_No  1:plot in terms of Eb_No
%color: ID of a color, increase for each plot to get nice effects
%name: legend entry for this plot
function create_plot()

job_id=48181075;
eb_no=1;

close all;
figure;


if nargin < 3
    color=1;
end

if nargin < 4
    name=strcat('BER(Job= ', num2str(job_id),')');
end

if nargin < 5
    SHOW_FER=1;
end

if nargin < 6
    info_nonInfo = 'info';
end
% Global parameters
isPrint = false; % publication mode - choose false for presentation, true for print
if isPrint
    fontSize = 10;
    lineWidth = 0.5;
    position = [0 0 12 9]; % in cm
    useExportFig = false;
    pubMode = 'print';
else
    fontSize = 32;
    lineWidth = 3;
    %position = [0 0 14.71 10.8]; % in centimeters
    position = [0.2 -0.2 50 30]; % in centimeters
    
    useExportFig = false;
    pubMode = 'presentation';
end

% Ordner für Unterskripte müssen relativ zum aktuellen Pfad liegen
base_path = strcat('./jobs/',num2str(job_id));
temp=strcat(num2str(name));
temp2=strcat( num2str(color));
temp3=strcat( num2str(eb_no));
temp4=strcat( num2str(SHOW_FER));
temp5=info_nonInfo;
runScript('plot_results', base_path, fontSize, lineWidth, position, useExportFig, pubMode, num2str(job_id), temp, temp2, temp3, temp4, temp5);
hold;



%close all;

end


%% runScript
% Der Skript-Name wird als string uebergeben (name)
% mit "additionalParameter" kann ein zusaetzlicher Parameter dem Skript
% mituebergeben werden (auch als Sting).
%
% Bsp: mySkript1 => name = 'mySkript1'
%      mySkript2(5) => name = 'mySkript2', additionalParameter = '5'
%
% H i n w e i s: sollen mehrere Parameter uebergeben werden, kann dies als 
%                String erfolgen. Z.B. additionalParameter = '64,256'. 
%                Leerzeichen sollten keine verwendet werden.
% 
% Parameter pubMode: 'print' für s/w-Druck
%                    'presentation' für farbige Präsentation
function runScript(name, base_path, fontSize, lineWidth, position, useExportFig, pubMode, additionalParameter1, additionalParameter2, additionalParameter3, additionalParameter4, additionalParameter5, additionalParameter6)
if nargin < 3; fontSize = 14; end;
if nargin < 4; lineWidth = 2; end;
if nargin < 5; position = [0 0 800 550]; end;
if nargin < 6; useExportFig = false; end;
if nargin < 7; pubMode = 'presentation'; end;

%addpath( [base_path '/' name] );
figureHandle=0;
filename = '';
if nargin < 8;
    figureHandle = eval(name);
    filename =  [name '/' name];
else
    additionalParamString2='additionalParameter2';
    additionalParamString3='additionalParameter3';
    additionalParamString6='additionalParameter6';
    s=[name '(' additionalParameter1 ',' additionalParamString2 ',' additionalParamString3 ',' additionalParameter4 ',' additionalParameter5 ',' additionalParamString6 ')'];
    figureHandle = eval(s );
    filename =  [num2str(additionalParameter1)];
end
saveFigure(figureHandle, filename, base_path, fontSize, lineWidth, position, useExportFig, pubMode);
end


%% saveFigure
% @todo: noch anpassen und export_fig zum abspeichern benutzen
% eventuell diese Funktion zu "formatFigure" umaendern...
%
% Parameter pubMode: 'print' für s/w-Druck
%                    'presentation' für farbige Präsentation
function saveFigure(figureHandle, filename, base_path, fontSize, lineWidth, position, useExportFig, pubMode)
if nargin < 4; fontSize = 14; end;
if nargin < 5; lineWidth = 2; end;
if nargin < 6; position = [0 0 800 550]; end;
if nargin < 7; useExportFig = false; end;
if nargin < 8; pubMode = 'presentation'; end;

if strcmp(pubMode, 'presentation')
    isPrint = false;
elseif strcmp(pubMode, 'print')
    isPrint = true;
else
    error(['Parameter pubMode must be "print" or "presentation", found ' pubMode]);
end

filename = [base_path '/' filename];
filenameEps = [filename '_' pubMode '.eps'];
filenamePng = [filename '_' pubMode '.png'];
filenamePdf = [filename '_' pubMode '.pdf'];
filenameFig = [filename '_' pubMode '.fig'];
% Gemeinsame Formateinstellungen

axesHandle = findall(figureHandle, 'Type', 'axes');
set(axesHandle, 'FontSize', fontSize);
set(axesHandle, 'LineWidth', lineWidth);

lineHandle = findobj(figureHandle,'Type','line');
set(lineHandle, 'LineWidth', lineWidth);

textHandle = findall(figureHandle,'Type','Text');
set(textHandle, 'FontSize', fontSize);

arrowHandle = findall(figureHandle, 'Type', 'patch');


unitSave = get(figureHandle, 'Unit');
set(figureHandle, 'Unit', 'centimeters');
set(figureHandle,'position',position)
set(figureHandle, 'Unit', unitSave);
set(figureHandle,'PaperPositionMode','Auto');

if isPrint
    % Spezielle Formateinstellungen für print-Ausgabe
    
    lineHandle = findobj(figureHandle,'Type','line');
    % Findet alle Objekte, die die Eigenschaft 'Color' besitzen und setzt
    % sie auf schwarz
    set(findobj(lineHandle, '-property', 'Color'), 'Color', [0 0 0]); 
    
else
    % Spezielle Formateinstellung für Präsentation
    
    % Farben ersetzen
    mittelblau = [0 126/255 198/255];
    rot = [238/255 28/255 35/255];
    apfelgruen = [140/255 198/255 62/255];
    gelb = [1 221/255 0];
    orange = [244/255 111/255 33/255];
    pink = [237/255 0 140/255];
    lila = [128/255 40/255 145/255];
    hellgrau = [224/255 224/255 224/255];
    mittelgrau = [128/255 128/255 128/255]; % fuer Schrift - alt
    dunkelgrau = [80/255 80/255 80/255];    
    anthrazit = [19/255 31/255 31/255]; % fuer Schrift - neu
    schriftfarbe = anthrazit;

    legendHandle = findobj(figureHandle,'Type','axes','Tag','legend');
    legendFontSize = 12;
    set(legendHandle, 'FontSize', legendFontSize);

    set(findobj(lineHandle, 'Color', 'b'), 'Color', mittelblau);
    set(findobj(lineHandle, 'Color', 'r'), 'Color', rot);
    set(findobj(lineHandle, 'Color', 'g'), 'Color', apfelgruen);
    set(findobj(lineHandle, 'Color', 'y'), 'Color', gelb);
    set(findobj(lineHandle, 'Color', 'k'), 'Color', schriftfarbe); % fuer legende %dunkelgrau);
    set(findobj(lineHandle, 'Color', 'm'), 'Color', pink);

 

    % set(textHandle, 'Color', mittelgrau);
    set(findobj(textHandle, 'Color', 'k'), 'Color', schriftfarbe);
    set(findobj(textHandle, 'Color', 'b'), 'Color', mittelblau);
    set(findobj(textHandle, 'Color', 'r'), 'Color', rot);
    set(findobj(textHandle, 'Color', 'g'), 'Color', apfelgruen);
    set(findobj(textHandle, 'Color', 'y'), 'Color', gelb);
    %set(findobj(textHandle, 'Color', 'k'), 'Color', dunkelgrau);
    set(findobj(textHandle, 'Color', 'm'), 'Color', pink);

    
    set(findobj(arrowHandle, 'FaceColor', 'k'), 'FaceColor', schriftfarbe);
    set(findobj(arrowHandle, 'EdgeColor', 'k'), 'EdgeColor', schriftfarbe);
    
    set(axesHandle, 'XColor', schriftfarbe);
    set(axesHandle, 'YColor', schriftfarbe);

end

if( useExportFig )
    set(figureHandle, 'Color', 'none'); % transparent bckgr
    export_fig( figureHandle, ... % figure-Handle der zu plottenden Abb.
                filename, ...     % Name der Ausgangsdatei ohne Endung
                '-painters', ...  % Renderer. painters gut für Vektorgrafiken, opengl hat Darstellungsprobleme bei hohen Auflösungen
                '-eps', ...       % Gib eps-Datei aus (png auch möglich, aber bei hoher Auflösung sehr langsam)
                '-r300' );        % Auflösung in dpi
else
    % set(figureHandle, 'Color', 'none'); % transparent bckgr
    saveas(figureHandle,filenameEps,'epsc') 
    saveas(figureHandle,filenamePng,'png')
    saveas(figureHandle,filenamePdf,'pdf')
    saveas(figureHandle,filenameFig,'fig')
end

% Bilddateien für Gruppe schreibbar machen, Fehler unterdrücken (-f)
%system(['chmod -f g+w ' filenameEps]);
%system(['chmod -f g+w ' filenamePng]);

end


==> results/theoretic throughput/export_pgfplots.m <==
function [  ] = export_pgfplots( x, y, filename)
%EXPORT_PGFPLOTS Summary of this function goes here
%  Exports vector x and y for into textfile pgfplots
%@Seabstian Cammerer 26.07.2016

if (nargin<3)
    filename='results';
end
filename=[filename '.dat'];

if (length(x)~=length(y))
    error('x and y do not have the same length!');
end

data = [ x(:) y(:) ];
save(filename, '-ascii','data');

end



==> results/theoretic throughput/figure_data_export.m <==
%export data for pgfplot from existing matlab figure



%open data.fig %open your fig file, data is the name I gave to my file
D=get(gca,'Children'); %get the handle of the line object
XData=get(D,'XData'); %get the x data
YData=get(D,'YData'); %get the y data
Data=[XData' YData']; %join the x and y data on one array nx2

i=1;    %select line numer (in case mmultiple lines exist)
% x=cell2mat(XData(i));
% y=cell2mat(YData(i));2


x = XData{1,1};
y = YData{2,1};
fn='latency_avg_bp';
export_pgfplots(x,y,fn);

==> results/theoretic throughput/plot_result_awgn.m <==
%parameter for plot
%plot_shannon_limit=1; not in use
%sys_nonSys = string 'sys' / 'nonSys' if systematic coding is used or not
%info_nonInfo = string 'info / 'nonInfo'; plot only information bits or total transmitted bits
%(usually set to 1)
function figureHandle = plot_result_awgn(job_id,name,SHOW_FER,R,color,eb_no,sys_nonSys,remote)
if nargin < 8
	remote = 0;
end

useOptimization=0;
%figureHandle = figure;

job_id=num2str(job_id);

    job_path='jobs/';

results=csvread(strcat(job_path,job_id,'/results_',job_id, '.txt')); % read in simulation results


results=sortrows(results,1);

%search for doubled SNR values, several threads can run parallel, sum up
%results

if useOptimization
    nbSteps=5000;
    results_c=results;
    results_t=[];
    N=round(size(results,1)/nbSteps);
    
    for ii=0:(nbSteps-1)
        if (ii+1)*N>size(results_c,1)
            results=results_c((ii*N+1):end,:);
        else
            results=results_c((ii*N+1):(ii+1)*N,:);
        end
        
        %display(ii/nbSteps*100)
        for i=1:length(results(:,1))
        
            for j=1:length(results(:,1))        
                %results(i,1)==results(j,1);
                if i~=j
                    if results(i,1)==results(j,1) 
                      	  results(i,2)=results(i,2)+results(j,2);  %nb bits
                          results(i,3)=results(i,3)+results(j,3);  %nb info bits 
                          results(i,4)=results(i,4)+results(j,4);  %nb errs X 
                          results(i,5)=results(i,5)+results(j,5);  %nb errs U  
                          results(i,6)=results(i,6)+results(j,6);  %nb frames
                          results(i,7)=results(i,7)+results(j,7);  %nb frame errs X
                          results(i,8)=results(i,8)+results(j,8);  %nb frame errs U
                          results(j,:)=NaN;
                    end
                end
            end
        end
        results;
        results(~isnan(results(:,1)),:);        
        results_t=[results_t; results(~isnan(results(:,1)),:) ];
        
    end
    results=results_t;
end




for i=1:length(results(:,1))
    %display([num2str(i/length(results(:,1))*100) '%']);
    for j=1:length(results(:,1))        
        %results(i,1)==results(j,1);
        if i~=j
            if results(i,1)==results(j,1) 
            	results(i,2)=results(i,2)+results(j,2);  %nb bits
                results(i,3)=results(i,3)+results(j,3);  %nb info bits 
                results(i,4)=results(i,4)+results(j,4);  %nb errs X 
                results(i,5)=results(i,5)+results(j,5);  %nb errs U  
                results(i,6)=results(i,6)+results(j,6);  %nb frames
                results(i,7)=results(i,7)+results(j,7);  %nb frame errs X
                results(i,8)=results(i,8)+results(j,8);  %nb frame errs U
                results(j,:)=NaN;
            end
        end
    end
end




sigma=results(:,1);
nb_bits_transmitted=results(:,2);
nb_info_bits = results(:,3);
nb_x_errors=results(:,4);
nb_u_errors = results(:,5);
nb_frames_transmitted = results(:,6);
nb_frame_x_errors = results(:,7);
nb_frame_u_errors = results(:,8);

BERu_sim=nb_u_errors./nb_info_bits;

BERx_sim=nb_x_errors./nb_info_bits;

FERu_sim=nb_frame_u_errors./nb_frames_transmitted;
FERx_sim=nb_frame_x_errors./nb_frames_transmitted;

sigma=sigma(isfinite(sigma(:, 1)), :);
BERu_sim=BERu_sim(isfinite(BERu_sim(:, 1)), :);
FERu_sim=FERu_sim(isfinite(FERu_sim(:, 1)), :);

BERx_sim=BERx_sim(isfinite(BERx_sim(:, 1)), :);
FERx_sim=FERx_sim(isfinite(FERx_sim(:, 1)), :);

%if plot_shannon_limit==1
%    shannon_limit=10*log10(1/(2*r)*(2^(2*r)-1))
%end
if(eb_no==0)    
    es_n0_db=10*log10(1./(2*sigma.^2));
else    
    es_n0_db=10*log10(1./(2*sigma.^2))-10*log10(R);
end
%create plot systematic
if strcmp(sys_nonSys, 'sys')
    %figure;
    semilogy(es_n0_db,(BERx_sim),'color',color,'LineWidth',1,'DisplayName',name); 
    %hold all;
    title(strcat('GPU Decoder Results for Job=',job_id),'interpreter','latex','Fontsize',20);

    if(eb_no==0)
        xlabel('$\frac{E_S}{N_0}$\,\,[dB]','interpreter','latex');
    else
        xlabel('$\frac{E_b}{N_0}$\,\,[dB]','interpreter','latex');
    end
    if SHOW_FER==1
        hold on
        semilogy(es_n0_db,(FERx_sim),'color',[1 0.2 0.2],'LineWidth',1,'DisplayName',[name '-FER']); 
        ylabel('FER','interpreter','latex');
    else
        ylabel('BER','interpreter','latex');
    end
    %legend(strcat('BER (Job=', job_id,')'));
    grid on;
    %toggle legend(to trigger update)
    legend('off');
    legend('show');
    
%create plot nonSystematic
elseif strcmp(sys_nonSys, 'nonSys')
    Tscl=150e3;
        Tbp=50e6;
        Ttotal = throughput_theoretic( (FERu_sim), Tscl, Tbp );        
        semilogy(es_n0_db,Ttotal,'color',color,'LineWidth',1,'DisplayName',name); 
        export_pgfplots( es_n0_db,Ttotal/1000, 'thru_theo');
    if(eb_no==0)
        xlabel('$\frac{E_S}{N_0}$\,\,[dB]','interpreter','latex');
    else
        xlabel('$\frac{E_b}{N_0}$\,\,[dB]','interpreter','latex');
    end
    if SHOW_FER==1
        hold on
        semilogy(es_n0_db,(FERu_sim),'color',color,'LineWidth',1,'DisplayName',[name '-FER']); 
        ylabel('BER / FER','interpreter','latex');
    else
        ylabel('BER','interpreter','latex');
    end
    %legend(strcat('BER (Job=', job_id,')'));
    grid on;
    %toggle legend(to trigger update)
    legend('off');
    legend('show');
else
    error('Parameter passed should be either sys or nonSys')
end
end


==> results/theoretic throughput/plot_result_awgn_backup.m <==
%parameter for plot
%plot_shannon_limit=1; not in use
%sys_nonSys = string 'sys' / 'nonSys' if systematic coding is used or not
%info_nonInfo = string 'info / 'nonInfo'; plot only information bits or total transmitted bits
%(usually set to 1)
function figureHandle = plot_result_awgn(job_id,name,SHOW_FER,R,color,eb_no,sys_nonSys,info_nonInfo,remote)
if nargin < 9
	remote = 0;
end

useOptimization=0;
%figureHandle = figure;

job_id=num2str(job_id);
if remote == 0
    job_path='jobs/';
else
    job_path='~/INU/nsight-workspace/jobs/';
end
results=csvread(strcat(job_path,job_id,'/results_',job_id, '.txt')); % read in simulation results


results=sortrows(results,1);

%search for doubled SNR values, several threads can run parallel, sum up
%results

if useOptimization
    nbSteps=5000;
    results_c=results;
    results_t=[];
    N=round(size(results,1)/nbSteps);
    
    for ii=0:(nbSteps-1)
        if (ii+1)*N>size(results_c,1)
            results=results_c((ii*N+1):end,:);
        else
            results=results_c((ii*N+1):(ii+1)*N,:);
        end
        
        %display(ii/nbSteps*100)
        for i=1:length(results(:,1))
        
            for j=1:length(results(:,1))        
                %results(i,1)==results(j,1);
                if i~=j
                    if results(i,1)==results(j,1) 
                        results(i,2)=results(i,2)+results(j,2);  %nb bits
                     	results(i,3)=results(i,3)+results(j,3);  %nb info bits 
                        results(i,4)=results(i,4)+results(j,4);  %nb errs X 
                        results(i,5)=results(i,5)+results(j,5);  %nb errs X info 
                        results(i,6)=results(i,6)+results(j,6);  %nb errs U  
                        results(i,7)=results(i,7)+results(j,7);  %nb errs U info
                        results(i,8)=results(i,8)+results(j,8);  %nb frames
                        results(i,9)=results(i,9)+results(j,9);  %nb frame errs X
                        results(i,10)=results(i,10)+results(j,10);  %nb frame errs U
                        results(j,:)=NaN;
                    end
                end
            end
        end
        results;
        results(~isnan(results(:,1)),:);        
        results_t=[results_t; results(~isnan(results(:,1)),:) ];
        
    end
    results=results_t;
end




for i=1:length(results(:,1))
    %display([num2str(i/length(results(:,1))*100) '%']);
    for j=1:length(results(:,1))        
        %results(i,1)==results(j,1);
        if i~=j
            if results(i,1)==results(j,1) 
            	results(i,2)=results(i,2)+results(j,2);  %nb bits
                results(i,3)=results(i,3)+results(j,3);  %nb info bits 
                results(i,4)=results(i,4)+results(j,4);  %nb errs X 
                results(i,5)=results(i,5)+results(j,5);  %nb errs X info 
                results(i,6)=results(i,6)+results(j,6);  %nb errs U  
                results(i,7)=results(i,7)+results(j,7);  %nb errs U info
                results(i,8)=results(i,8)+results(j,8);  %nb frames
                results(i,9)=results(i,9)+results(j,9);  %nb frame errs X
                results(i,10)=results(i,10)+results(j,10);  %nb frame errs U
                results(j,:)=NaN;
            end
        end
    end
end




sigma=results(:,1);
nb_bits_transmitted=results(:,2);
nb_info_bits = results(:,3);
nb_x_errors=results(:,4);
nb_x_infoerrors=results(:,5);
nb_u_errors = results(:,6);
nb_u_infoerrors = results(:,7);
nb_frames_transmitted = results(:,8);
nb_frame_x_errors = results(:,9);
nb_frame_u_errors = results(:,10);

BERu_sim=nb_u_errors./nb_bits_transmitted;
BERu_f_sim=nb_u_infoerrors./nb_info_bits;

BERx_sim=nb_x_errors./nb_bits_transmitted;
BERx_f_sim=nb_x_infoerrors./nb_info_bits;

FERu_sim=nb_frame_u_errors./nb_frames_transmitted;
FERx_sim=nb_frame_x_errors./nb_frames_transmitted;

sigma=sigma(isfinite(sigma(:, 1)), :)'
BERu_sim=BERu_sim(isfinite(BERu_sim(:, 1)), :)
BERu_f_sim=BERu_f_sim(isfinite(BERu_f_sim(:, 1)), :);
FERu_sim=FERu_sim(isfinite(FERu_sim(:, 1)), :);
BERx_sim=BERx_sim(isfinite(BERx_sim(:, 1)), :);
BERx_f_sim=BERx_f_sim(isfinite(BERx_f_sim(:, 1)), :);
FERx_sim=FERx_sim(isfinite(FERx_sim(:, 1)), :);

%if plot_shannon_limit==1
%    shannon_limit=10*log10(1/(2*r)*(2^(2*r)-1))
%end
if(eb_no==0)    
    es_n0_db=10*log10(1./(2*sigma.^2));
else    
    es_n0_db=10*log10(1./(2*sigma.^2))-10*log10(R);
end
%create plot systematic
if strcmp(sys_nonSys, 'sys')
    %figure;
    if strcmp(info_nonInfo,'info')
        semilogy(es_n0_db,(BERx_f_sim),'color',color,'LineWidth',1,'DisplayName',name); 
    elseif strcmp(info_nonInfo, 'nonInfo')
        semilogy(es_n0_db,(BERx_sim),'color',color,'LineWidth',1,'DisplayName',name); 
    else
        error('Parameter passed should be either info or nonInfo')
    end
    %hold all;
    title(strcat('GPU Decoder Results for Job=',job_id),'interpreter','latex','Fontsize',20);

    if(eb_no==0)
        xlabel('$\frac{E_S}{N_0}$\,\,[dB]','interpreter','latex');
    else
        xlabel('$\frac{E_b}{N_0}$\,\,[dB]','interpreter','latex');
    end
    if SHOW_FER==1
        hold on
        semilogy(es_n0_db,(FERx_sim),'color',[1 0.2 0.2],'LineWidth',1,'DisplayName',[name '-FER']); 
        ylabel('FER','interpreter','latex');
    else
        ylabel('BER','interpreter','latex');
    end
    %legend(strcat('BER (Job=', job_id,')'));
    grid on;
    %toggle legend(to trigger update)
    legend('off');
    legend('show');
    
%create plot nonSystematic
elseif strcmp(sys_nonSys, 'nonSys')
    %figure;
    if strcmp(info_nonInfo, 'info')
        Tscl=150e3;
        Tbp=50e6;
        Ttotal = throughput_theoretic( (FERu_sim), Tscl, Tbp );        
        semilogy(es_n0_db,Ttotal,'color',color,'LineWidth',1,'DisplayName',name); 
        export_pgfplots( es_n0_db,Ttotal/1000, 'thru_theo');
    elseif strcmp(info_nonInfo, 'nonInfo')
        semilogy(es_n0_db,(BERu_sim),'color',color,'LineWidth',1,'DisplayName',name); 
    else
        error('Parameter passed should be either info or nonInfo')
    end
    %hold all;
    title(strcat('GPU Decoder Results for Job=',job_id),'interpreter','latex','Fontsize',20);
    if(eb_no==0)
        xlabel('$\frac{E_S}{N_0}$\,\,[dB]','interpreter','latex');
    else
        xlabel('$\frac{E_b}{N_0}$\,\,[dB]','interpreter','latex');
    end
    if SHOW_FER==1
        hold on
        %semilogy(es_n0_db,(FERu_sim),'color',color,'LineWidth',1,'DisplayName',[name '-FER']); 
        ylabel('BER / FER','interpreter','latex');
    else
        ylabel('BER','interpreter','latex');
    end
    %legend(strcat('BER (Job=', job_id,')'));
    grid on;
    %toggle legend(to trigger update)
    legend('off');
    legend('show');
else
    error('Parameter passed should be either sys or nonSys')
end

%approximate throughput
% figure(2)
% Tscl=1e4;
% Tbp=5e6;
% T=Tbp.*Tscl./(Tscl+FERu_sim*Tbp);
% semilogy(es_n0_db,(T),'color',color,'LineWidth',1,'DisplayName',[name '-FER']); 


end


==> results/theoretic throughput/plot_results.m <==
%parameter for plot
%plot_shannon_limit=1; not in use
function figureHandle = plot_results(job_id,name,color,eb_no,SHOW_FER,info_nonInfo)

%figureHandle = figure;
figureHandle = gcf;

job_id=num2str(job_id);




parameters=textread(strcat('./jobs/',job_id,'/parameters_',job_id, '.txt'),'%s'); % read in simulation paramters
CHANNEL_MODEL=cell2mat(parameters(5));
R=cell2mat(parameters(9));
sys=cell2mat(parameters(10));
sys=str2num(sys);
if sys == 1
    sys_nonSys = 'sys';
else
    sys_nonSys = 'nonSys';
end
R=str2num(R);


%define color model
alpha=0.97;
color=hsv2rgb([240/360*alpha.^(str2num(color)-1) 100/100 100/100]);

%AWGN
    if strcmp(CHANNEL_MODEL,'AWGN')     
        plot_result_awgn(job_id,name,SHOW_FER,R,color,eb_no,sys_nonSys,info_nonInfo);
    end


    
end


==> results/theoretic throughput/throughput_theoretic.m <==
function [ Ttotal ] = throughput_theoretic( fer, Tscl, Tbp )
%calculates throughput for ICASSP '17 Paper as in 

if nargin<2
    display('using default throughput values');
   Tscl=2e4
   Tbp=1e6
end

Ttotal=Tbp.*Tscl./(Tscl+fer*Tbp);

%plot(Ttotal)
end


